Integrability of eccentric, spinning black hole binaries up to second post-Newtonian order

Accurate and efficient modeling of the dynamics of binary black holes (BBHs) is crucial to their detection and parameter estimation through gravitational waves, both with LIGO/Virgo and LISA. General BBH configurations will have misaligned spins and eccentric orbits, eccentricity being particularly relevant at early times. Modeling these systems is both analytically and numerically challenging. Even though the 1.5 post-Newtonian (PN) order is Liouville integrable, numerical work has demonstrated chaos at 2PN order, which impedes the existence of an analytic solution. In this article we revisit integrability at both 1.5PN and 2PN orders. At 1.5PN, we construct four (out of five) action integrals. At 2PN, we show that the system is indeed integrable - but in a perturbative sense - by explicitly constructing five mutually-commuting constants of motion. Because of the KAM theorem, this is consistent with the past numerical demonstration of chaos. Our method extends to higher PN orders, opening the door for a fully analytical solution to the generic eccentric, spinning BBH problem.

==> anc/post-Newtonian-integrability-public.nb <==
Notebook[{

Cell[CellGroupData[{
Cell["Post-Newtonian integrability at 1.5PN and 2PN", \
"Title",ExpressionUUID->"1ddaf5b6-d2d9-4bab-a01e-15e99215ee73"],

Cell[TextData[{
 "Author: Leo C. Stein (",
 ButtonBox["leo.stein@gmail.com), ",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:leo.stein@gmail.com"], None},
  ButtonNote->"mailto:leo.stein@gmail.com"],
 "including work by Sashwat Tanay\nDate: 2019 Apr. 29; Updated 2019 July 3; \
Updated 2020 Dec. for public release"
}], "Subtitle",ExpressionUUID->"b3bc2fba-8518-4a17-9dd6-57d611a0dd7c"],

Cell[BoxData["Quit"], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"d844498e-a098-4b54-b558-0ff385fc9707"],

Cell[CellGroupData[{

Cell["Preamble", \
"Subsection",ExpressionUUID->"0be43712-d1a8-4446-a9bb-240e81905b8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<xAct`xTensor`\>\"", "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f06af01a-9352-4620-bb71-397f20bceb18"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1b0ddf67-674c-41d3-bec5-2987061a0984"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d60b2c91-cb5c-489b-be2c-20aa683910f5"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"90cbc11c-cfef-4d4a-992b-70702b320e62"],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"097c59e2-ab2c-47c9-9612-79c850debfad"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e4d1bfb5-b033-4b1d-bba5-b01b037b1bd0"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7ea0f576-dea2-45dd-863b-47f6c18a883d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "2", ",", "16"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.1.4", ", ", {2020, 2, 16}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"66671ecd-b7d2-4523-8581-e8c519743296"],

Cell[BoxData["\<\"CopyRight (C) 2002-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e2225b91-6d66-4d59-b975-e8f163f4b450"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9d4205ad-8d83-4bb8-ad61-26b317a9196b"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"45db4bed-19ff-430a-ace3-1f64dd34b68c"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0903c2c9-f3ad-4b6c-aed6-7cf79045e216"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", "ScreenDollarIndices"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"3bb07dee-7740-403e-8c9a-bbc1254c270a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "/@", 
   RowBox[{"{", 
    RowBox[{"c", ",", "G", ",", "M", ",", "\[Mu]", ",", "\[Nu]"}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"28b583ee-59dd-4a70-88a1-8ca2927c2110"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "c", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"19a031bb-2f80-40fa-8c9f-f368826d6167"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "G", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`G, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"1eb3d9c0-d573-400e-80cd-37cb3df087ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "M", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`M, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"2b5d30e8-fb61-4d0c-bd23-070dff1bf141"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[Mu]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[Mu], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"0e4ee2fe-0016-4fde-8412-e64696fba3b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[Nu]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[Nu], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"8a96bb89-4007-4398-ba30-e59455342dc7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"M3", ",", "3", ",", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"IndexRange", "[", 
      RowBox[{"a", ",", "z"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "m", ",", "n"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"6d63f843-c44d-45df-ba72-b71f522120fa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M3", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`M3, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"cf829de4-5bbe-4936-8e2c-280a8ea52740"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM3", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM3, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"dc3723e4-9cc6-43d8-8d78-ee4a4135905c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefMetric", "[", 
  RowBox[{"1", ",", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "PD", ",", 
   RowBox[{"FlatMetric", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"e06c01d4-c251-4140-acef-50bc2c042b0f"],

Cell[BoxData[
 TemplateBox[{
  "DefMetric", "error", 
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"Using standard {,, \[PartialD]} as symbols \
for PD.\\\\\\\"\\\"}]\\)\"", 2, 5, 1, 19589669814278248522, "Local", 
   "xAct`xTensor`DefMetric"},
  "MessageTemplate2"]], "Message", "MSG",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"ed425c8a-eaf2-4091-92ce-977e53bcb8f8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`\[Delta][-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"bc6a180f-fd69-43c9-b466-d4cb0c3d2cd9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilon\[Delta]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilon\[Delta][-$CellContext`a, -$CellContext`b, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3392d4ec-a938-4866-8fd1-2b1eba70fd85"],

Cell[BoxData["\<\"** DefMetric: Associating fiducial flat derivative PD to \
metric.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"bdc3178b-f4ea-4055-a212-6587ed30b153"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Det\[Delta]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Det\[Delta][], ". ", "Determinant."],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"6227a556-019e-411f-87f3-2acad12f8452"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "epsilon\[Delta]", "]"}], "^=", 
   "\"\<\[Epsilon]\>\""}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"71c5609f-b693-4a0b-ab96-54818eb487be"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefTensor", "[", 
     RowBox[{
      RowBox[{"#", "[", "a", "]"}], ",", "M3"}], "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"n", ",", "R", ",", "P", ",", "L"}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"2d858746-78b2-4ff1-a0f4-990417fd444a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"n", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`n[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"c27c55c9-5a27-4b46-9bc9-3d7bc13a3146"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"R", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`R[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"77c8ce90-6431-4b5d-b543-146925f8cb83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"P", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`P[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"e9d6c508-8006-4bbe-9d3b-32ca1e8809e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"L", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`L[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"63c18ba5-5a74-4f9c-8216-29d080ea822f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R12", "=", 
  RowBox[{"Sqrt", "@", 
   RowBox[{"Scalar", "[", 
    RowBox[{
     RowBox[{"R", "[", "a", "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"-", "a"}], "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"c908d589-36ab-4e2b-9dd8-fcff28d48d0f"],

Cell[BoxData[
 SqrtBox[
  InterpretationBox[
   StyleBox[
    RowBox[{
     StyleBox["(",
      FontColor->RGBColor[1, 0, 0]], 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {" "},
              {"a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`R[-$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"R", 
           StyleBox[GridBox[{
              {"a"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`R[$CellContext`a],
       Editable->False]}], 
     StyleBox[")",
      FontColor->RGBColor[1, 0, 0]]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
   Editable->False]]], "Output",
 CellLabel->"Out[8]=",ExpressionUUID->"63573ef0-3d30-41c3-9e36-5ffd45a05e4c"]
}, Open  ]],

Cell["\<\
The following code is borrowed from my PN_tools2.nb notebook.
We have to create the properties of the tensors by hand since DefTensor can't \
make non-symbol heads\
\>", "Text",ExpressionUUID->"53f9e19c-b023-4778-babb-60b4880c3106"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DefLabeledSpatialVector", "[", 
    RowBox[{"v_", ",", 
     RowBox[{"M_", "?", "ManifoldQ"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nums", ",", 
       RowBox[{"b", "=", 
        RowBox[{"DummyIn", "[", 
         RowBox[{"TangentBundleOfManifold", "[", "M", "]"}], "]"}]}], ",", 
       RowBox[{"d", "=", 
        RowBox[{"DummyIn", "[", 
         RowBox[{"TangentBundleOfManifold", "[", "M", "]"}], "]"}]}]}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"xTensorQ", "[", 
        RowBox[{"v", "[", "___", "]"}], "]"}], "^:=", "True"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Dagger", "[", 
        RowBox[{"v", "[", "l___", "]"}], "]"}], "^:=", 
       RowBox[{"v", "[", "l", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"DefInfo", "[", 
        RowBox[{"v", "[", "___", "]"}], "]"}], "^:=", 
       RowBox[{"{", 
        RowBox[{"\"\<tensor\>\"", ",", "\"\<\>\""}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"DependenciesOfTensor", "[", 
        RowBox[{"v", "[", "___", "]"}], "]"}], "^:=", 
       RowBox[{"{", "M", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"HostsOf", "[", 
        RowBox[{"v", "[", "___", "]"}], "]"}], "^:=", 
       RowBox[{"{", 
        RowBox[{"M", ",", 
         RowBox[{"TangentBundleOfManifold", "[", "M", "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PrintAs", "[", 
        RowBox[{"v", "[", "l__", "]"}], "]"}], "^:=", 
       RowBox[{"SubscriptBox", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "v", "]"}], ",", 
         RowBox[{"StringJoin", "@@", 
          RowBox[{"ToString", "/@", 
           RowBox[{"{", "l", "}"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PrintAs", "[", 
        RowBox[{"v", "[", "]"}], "]"}], "^:=", 
       RowBox[{"ToString", "[", "v", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"SlotsOfTensor", "[", 
        RowBox[{"v", "[", "___", "]"}], "]"}], "^:=", 
       RowBox[{"{", 
        RowBox[{"TangentBundleOfManifold", "[", "M", "]"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"SymmetryGroupOfTensor", "[", 
        RowBox[{"v", "[", "___", "]"}], "]"}], "^:=", 
       RowBox[{"StrongGenSet", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"GenSet", "[", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"TensorID", "[", 
        RowBox[{"v", "[", "___", "]"}], "]"}], "^:=", 
       RowBox[{"{", "}"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"05807fca-77a8-4b7f-9a0c-b3690180a9a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefLabeledSpatialVector", "[", 
     RowBox[{"#", ",", "M3"}], "]"}], "&"}], "/@", 
   RowBox[{"{", "S", "}"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"d02df6f8-1876-4ec1-ba8d-75f999a8c923"],

Cell[CellGroupData[{

Cell["Poisson bracket structure", \
"Subsubsection",ExpressionUUID->"d6daffbf-7ae6-4b8b-b3eb-4c33dddaa354"],

Cell["Rules for how Poisson brackets work. Crude but it works.", \
"Text",ExpressionUUID->"493c51b7-b590-47ba-97e0-741d064daef8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{"a_", ",", "b_Plus"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{"a", ",", "#"}], "]"}], "&"}], "/@", 
   "b"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{"a_Plus", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{"#", ",", "b"}], "]"}], "&"}], "/@", "a"}]}]}], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"cde88a48-ff1b-444b-ad28-9753ea41ad0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{"a_", ",", 
    RowBox[{"b_", " ", "c_"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "c"}], "+", 
   RowBox[{"b", " ", 
    RowBox[{"PB", "[", 
     RowBox[{"a", ",", "c"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{
    RowBox[{"a_", " ", "b_"}], ",", " ", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{"a", ",", "c"}], "]"}], "b"}], "+", 
   RowBox[{"a", " ", 
    RowBox[{"PB", "[", 
     RowBox[{"b", ",", "c"}], "]"}]}]}]}]}], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"8c4b6baa-3e0e-4bf3-99d4-9a21b924fedf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PB", "[", 
    RowBox[{"a_", ",", 
     RowBox[{
      RowBox[{"func_", "?", "ScalarFunctionQ"}], "[", "args___", "]"}]}], 
    "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PB", "[", 
          RowBox[{"a", ",", "#1"}], "]"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Derivative", "@@", "#2"}], ")"}], "@", "func"}], "@@", 
          RowBox[{"{", "args", "}"}]}]}], ")"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "args", "}"}], ",", 
        RowBox[{"IdentityMatrix", "@", 
         RowBox[{"Length", "@", 
          RowBox[{"{", "args", "}"}]}]}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"func_", "?", "ScalarFunctionQ"}], "[", "args___", "]"}], ",", 
     "a_"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PB", "[", 
          RowBox[{"#1", ",", "a"}], "]"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Derivative", "@@", "#2"}], ")"}], "@", "func"}], "@@", 
          RowBox[{"{", "args", "}"}]}]}], ")"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "args", "}"}], ",", 
        RowBox[{"IdentityMatrix", "@", 
         RowBox[{"Length", "@", 
          RowBox[{"{", "args", "}"}]}]}]}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"516f6ca0-9235-49c4-b18a-2f5aeaca4ccb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{"a_", ",", 
    RowBox[{"Scalar", "[", "b_", "]"}]}], "]"}], ":=", 
  RowBox[{"PB", "[", 
   RowBox[{"a", ",", 
    RowBox[{"ReplaceDummies", "[", "b", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{
    RowBox[{"Scalar", "[", "a_", "]"}], ",", "b_"}], "]"}], ":=", 
  RowBox[{"PB", "[", 
   RowBox[{
    RowBox[{"ReplaceDummies", "[", "a", "]"}], ",", "b"}], "]"}]}]}], "Input",
 
 CellLabel->"In[17]:=",ExpressionUUID->"e49449c7-e5b2-4f97-b8a6-defa135c5c97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PB", "[", 
    RowBox[{"_", ",", 
     RowBox[{"_", "?", "ConstantQ"}]}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PB", "[", 
    RowBox[{
     RowBox[{"_", "?", "ConstantQ"}], ",", "_"}], "]"}], "=", "0"}], 
  ";"}]}], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"ed095a27-b22a-4a3b-857a-95adbaff0a4e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PB", "[", 
    RowBox[{"_", ",", 
     RowBox[{"_", "?", "PSIndepQ"}]}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PB", "[", 
    RowBox[{
     RowBox[{"_", "?", "PSIndepQ"}], ",", "_"}], "]"}], "=", "0"}], 
  ";"}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"39cb16fb-31d1-4fcf-9b73-7af73172926e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PSIndepQ", "[", 
   RowBox[{"\[Delta]", "[", "__", "]"}], "]"}], ":=", 
  "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PSIndepQ", "[", 
   RowBox[{
    RowBox[{"Verbatim", "[", "delta", "]"}], "[", "__", "]"}], "]"}], ":=", 
  "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PSIndepQ", "[", 
   RowBox[{"epsilon\[Delta]", "[", "__", "]"}], "]"}], ":=", 
  "True"}]}], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"9f348a3a-5e79-4406-98c4-5e8a2db07586"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PSVariables", "=", 
   RowBox[{"{", 
    RowBox[{"R", ",", "P", ",", 
     RowBox[{"S", "[", "1", "]"}], ",", 
     RowBox[{"S", "[", "2", "]"}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"016e73e1-fae6-4dd0-850a-be6fbc39628c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PSVarQ", "[", "x_", "]"}], ":=", 
  RowBox[{"MemberQ", "[", 
   RowBox[{"PSVariables", ",", "x"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PSVarQ", "[", 
   RowBox[{"x_", "[", "inds___", "]"}], "]"}], ":=", 
  RowBox[{"MemberQ", "[", 
   RowBox[{"PSVariables", ",", "x"}], "]"}]}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"2c44687c-efe2-4d66-b39b-dfa5dff53c72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{
    RowBox[{"a_", "?", "PSVarQ"}], ",", 
    RowBox[{"b_", "?", "PSVarQ"}]}], "]"}], ":=", 
  RowBox[{"PBHelper", "[", 
   RowBox[{"a", ",", "b"}], "]"}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"4225cec5-9bcf-401d-916a-cd675cfaa561"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PBHelper", "[", 
   RowBox[{
    RowBox[{"R", "[", "i_", "]"}], ",", 
    RowBox[{"P", "[", "j_", "]"}]}], "]"}], ":=", 
  RowBox[{"\[Delta]", "[", 
   RowBox[{"i", ",", "j"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PBHelper", "[", 
   RowBox[{
    RowBox[{"P", "[", "j_", "]"}], ",", 
    RowBox[{"R", "[", "i_", "]"}]}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PBHelper", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"S", "[", "A_", "]"}], "[", "i_", "]"}], ",", 
    RowBox[{
     RowBox[{"S", "[", "B_", "]"}], "[", "j_", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", " ", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"A", ",", "B"}], "]"}], 
     RowBox[{"epsilon\[Delta]", "[", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"-", "k"}]}], "]"}], 
     RowBox[{
      RowBox[{"S", "[", "A", "]"}], "[", "k", "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PBHelper", "[", 
    RowBox[{"_", ",", "_"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellLabel->
  "In[30]:=",ExpressionUUID->"4062d8a1-e2c4-46e2-99fb-7d0a6b88be54"]
}, Closed]],

Cell[CellGroupData[{

Cell["Test the basics", \
"Subsubsection",ExpressionUUID->"1794ebe7-bbca-458d-8e6f-a02ac3eafaaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PB", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], ",", 
   RowBox[{
    RowBox[{"S", "[", "1", "]"}], "[", "j", "]"}]}], "]"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"af959680-239b-410f-9ad8-49536c017350"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {"\[Epsilon]", 
       StyleBox[GridBox[{
          {"i", "j", " "},
          {" ", " ", "a"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`epsilon\[Delta][$CellContext`i, $CellContext`j, \
-$CellContext`a],
   Editable->False], " ", 
  InterpretationBox[
   StyleBox[GridBox[{
      {
       SubscriptBox["S", "1"], 
       StyleBox[GridBox[{
          {"a"},
          {" "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`S[1][$CellContext`a],
   Editable->False]}]], "Output",
 CellLabel->
  "Out[34]=",ExpressionUUID->"cc171eff-c580-4eed-a4eb-55246e487d01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PB", "[", 
   RowBox[{
    RowBox[{"P", "[", "i", "]"}], ",", "R12"}], "]"}], "//", 
  "ContractMetric"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"d8129bc9-1f3e-4bbc-8706-753af8da290d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   InterpretationBox[
    StyleBox[GridBox[{
       {"R", 
        StyleBox[GridBox[{
           {"i"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`R[$CellContext`i],
    Editable->False], 
   SqrtBox[
    InterpretationBox[
     StyleBox[
      RowBox[{
       StyleBox["(",
        FontColor->RGBColor[1, 0, 0]], 
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" "},
                {"a"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[-$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`a],
         Editable->False]}], 
       StyleBox[")",
        FontColor->RGBColor[1, 0, 0]]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
     Editable->False]]]}]], "Output",
 CellLabel->
  "Out[35]=",ExpressionUUID->"4edb0988-cf6a-4ee6-bcfc-6349dc058916"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Post-Newtonian quantities and Hamiltonian terms", \
"Subsection",ExpressionUUID->"a92b660e-0dd0-4c43-a8be-c2853e0e8e89"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"m1", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(m\), \(1\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"m2", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(m\), \(2\)]\)\>\""}]}], 
  "]"}]}], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"d89bcb18-64ce-405a-bf49-bd16d4b67dce"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "m1",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`m1, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"899b5319-7b8a-454d-ad99-ec357df2abf4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "m2",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`m2, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"1f5843de-88d7-49f9-98ee-f07b4c7ddc9e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m12To\[Nu]M", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"m1", "+", "m2"}], "\[Equal]", "M"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"m1", " ", "m2"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"m1", "+", "m2"}], ")"}], "2"]], "\[Equal]", 
           "\[Nu]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", "m2"}], "}"}]}], "]"}], "//", "Last"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"M", ">", "0"}], "}"}]}]}], "]"}], "//", "Factor"}]}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"a1f6aaa6-6fd4-486c-ba88-8087a9ce5d30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubscriptBox["m", "1"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`m1,
     Editable->False], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox["M",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`M,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}]]}], ")"}]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubscriptBox["m", "2"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`m2,
     Editable->False], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     InterpretationBox[
      StyleBox["M",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`M,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}]]}], ")"}]}]}]}], "}"}]], "Output",
 CellLabel->
  "Out[38]=",ExpressionUUID->"3b5792a6-4fc9-4533-a78e-129cc1c4c451"]
}, Open  ]],

Cell["Example:", \
"Text",ExpressionUUID->"69a35c10-0a0b-4959-8311-352dece7ecf4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Nu]", " ", 
    FractionBox["m1", "m2"]}], "/.", "m12To\[Nu]M"}], "//", 
  "FullSimplify"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"c91c3c01-9b45-4ad3-80e3-532af43d888d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox["\[Nu]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Nu],
      Editable->False]}]}]], "-", 
  RowBox[{"2", " ", 
   InterpretationBox[
    StyleBox["\[Nu]",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Nu],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[39]=",ExpressionUUID->"0c462b23-c90b-4055-995a-5980b4bf71fa"]
}, Open  ]],

Cell["\<\
We will only use \[Chi] when checking PN orders of things \[LongDash] not \
teaching PB how to calculate with it.\
\>", "Text",ExpressionUUID->"7dbb2142-31cb-4bed-ab9e-8838c64a69d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefLabeledSpatialVector", "[", 
     RowBox[{"#", ",", "M3"}], "]"}], "&"}], "/@", 
   RowBox[{"{", "\[Chi]", "}"}]}], ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"b134f67e-f7cd-43af-a961-715e4d9e2b8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], "=", "m1"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", "2", "]"}], "=", "m2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sto\[Chi]", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", "A_", "]"}], "[", "i_", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Chi]", "[", "A", "]"}], "[", "i", "]"}], " ", 
         FractionBox[
          RowBox[{"G", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", "A", "]"}], "2"]}], "c"]}]}], "}"}]}]}]}], 
   "]"}], ";"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"cbac7fb3-79e8-4d79-a2b4-1ad8d947b61e"],

Cell["The Hamiltonian at Newtonian order", \
"Text",ExpressionUUID->"ee8368c4-12b5-4863-92c5-8dcf741404ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HN", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"Scalar", "[", 
     RowBox[{
      RowBox[{"P", "[", "i", "]"}], 
      RowBox[{"P", "[", 
       RowBox[{"-", "i"}], "]"}]}], "]"}], 
    RowBox[{"2", " ", "\[Mu]"}]], "-", 
   FractionBox[
    RowBox[{"G", " ", "\[Mu]", " ", "M"}], "R12"]}]}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"74eb058f-a123-4efa-a196-d5aa0a7a2977"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   InterpretationBox[
    StyleBox[
     RowBox[{
      StyleBox["(",
       FontColor->RGBColor[1, 0, 0]], 
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"P", 
            StyleBox[GridBox[{
               {" "},
               {"i"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`P[-$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"P", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`P[$CellContext`i],
        Editable->False]}], 
      StyleBox[")",
       FontColor->RGBColor[1, 0, 0]]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
    Editable->False], 
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox["\[Mu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Mu],
     Editable->False]}]], "-", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox["M",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`M,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox["\[Mu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Mu],
     Editable->False]}], 
   SqrtBox[
    InterpretationBox[
     StyleBox[
      RowBox[{
       StyleBox["(",
        FontColor->RGBColor[1, 0, 0]], 
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" "},
                {"a"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[-$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`a],
         Editable->False]}], 
       StyleBox[")",
        FontColor->RGBColor[1, 0, 0]]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
     Editable->False]]]}]], "Output",
 CellLabel->
  "Out[42]=",ExpressionUUID->"fbd15e08-ddfa-43cb-929d-4d1907779aac"]
}, Open  ]],

Cell[TextData[{
 "1PN and 2PN orders (orbital variables only). Use scaled variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     OverscriptBox["p", "^"], "=", 
     FractionBox["P", "\[Mu]"]}], ",", " ", 
    RowBox[{
     OverscriptBox["r", "^"], "=", 
     FractionBox["R", "GM"]}]}], TraditionalForm]],ExpressionUUID->
  "1bd73546-4e51-47a5-b3de-77748867da7c"],
 "."
}], "Text",ExpressionUUID->"f55ef40f-f048-4e5a-95ad-02c08e72b55c"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "phat", ",", "rhat", ",", "phatsq", ",", "r12hat", ",", "ndotphat"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phat", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"P", "[", "i", "]"}], "/", "\[Mu]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rhat", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "[", "i", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"G", " ", "M"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"phatsq", "=", 
     RowBox[{"Scalar", "[", 
      RowBox[{
       RowBox[{"phat", "[", "i", "]"}], 
       RowBox[{"phat", "[", 
        RowBox[{"-", "i"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"r12hat", "=", 
     RowBox[{"Sqrt", "@", 
      RowBox[{"Scalar", "[", 
       RowBox[{
        RowBox[{"rhat", "[", "a", "]"}], 
        RowBox[{"rhat", "[", 
         RowBox[{"-", "a"}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ndotphat", "=", 
     RowBox[{"Scalar", "[", 
      RowBox[{
       RowBox[{"phat", "[", "i", "]"}], 
       FractionBox[
        RowBox[{"R", "[", 
         RowBox[{"-", "i"}], "]"}], "R12"]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"H1PN", "=", 
     RowBox[{
      FractionBox["\[Mu]", 
       SuperscriptBox["c", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "\[Nu]"}], "-", "1"}], ")"}], 
         SuperscriptBox["phatsq", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Nu]"}], ")"}], "phatsq"}], "+", 
           RowBox[{"\[Nu]", " ", 
            SuperscriptBox["ndotphat", "2"]}]}], ")"}], 
         FractionBox["1", "r12hat"]}], "+", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["r12hat", "2"]}]]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"H2PN", "=", 
     RowBox[{
      FractionBox["\[Mu]", 
       SuperscriptBox["c", "4"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "16"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"5", "\[Nu]"}], "+", 
           RowBox[{"5", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}], 
         SuperscriptBox["phatsq", "3"]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"20", "\[Nu]"}], "-", 
              RowBox[{"3", 
               SuperscriptBox["\[Nu]", "2"]}]}], ")"}], 
            SuperscriptBox["phatsq", "2"]}], "\[IndentingNewLine]", "-", 
           RowBox[{"2", 
            SuperscriptBox["\[Nu]", "2"], 
            SuperscriptBox["ndotphat", "2"], "phatsq"}], 
           "\[IndentingNewLine]", "-", 
           RowBox[{"3", 
            SuperscriptBox["\[Nu]", "2"], 
            SuperscriptBox["ndotphat", "4"]}]}], ")"}], 
         FractionBox["1", "r12hat"]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", "\[Nu]"}]}], ")"}], "phatsq"}], "+", 
           RowBox[{"3", "\[Nu]", " ", 
            SuperscriptBox["ndotphat", "2"]}]}], ")"}], 
         FractionBox["1", 
          SuperscriptBox["r12hat", "2"]]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "\[Nu]"}]}], ")"}], 
         FractionBox["1", 
          SuperscriptBox["r12hat", "3"]]}]}], ")"}]}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"aff090a3-3fb7-43e4-a2ec-db18459fd8ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H1PN", "=", 
   RowBox[{"H1PN", "/.", 
    RowBox[{"\[Mu]", "\[Rule]", 
     RowBox[{"\[Nu]", " ", "M"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H2PN", "=", 
   RowBox[{"H2PN", "/.", 
    RowBox[{"\[Mu]", "\[Rule]", 
     RowBox[{"\[Nu]", " ", "M"}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"ff5ee821-4c3e-4da7-a3ff-feac207aa381"],

Cell["Effective spin", \
"Text",ExpressionUUID->"33a5db5f-9327-4ec4-b691-da9ceba5796b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]1", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["3", "4"], 
     FractionBox["m2", "m1"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]2", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["3", "4"], 
     FractionBox["m1", "m2"]}]}]}], ";"}]}], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"49f35e24-d443-458d-8813-0c5f27c68a4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Seff", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]1", " ", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}]}], "+", 
    RowBox[{"\[Sigma]2", " ", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], "[", "i", "]"}]}]}], "/.", 
   "m12To\[Nu]M"}]}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"d4a24803-7a68-4eb0-8470-04e442cd2819"],

Cell["How to convert from L to r\[Times]p", \
"Text",ExpressionUUID->"24f807ad-18ca-43e1-8aec-b646c285b2f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LtorcrosspRule", "=", 
  RowBox[{"MakeRule", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L", "[", "i", "]"}], ",", 
      RowBox[{
       RowBox[{"epsilon\[Delta]", "[", 
        RowBox[{"i", ",", 
         RowBox[{"-", "j"}], ",", 
         RowBox[{"-", "k"}]}], "]"}], 
       RowBox[{"R", "[", "j", "]"}], 
       RowBox[{"P", "[", "k", "]"}]}]}], "}"}], ",", 
    RowBox[{"MetricOn", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"4084bacc-b2d1-411b-bec3-1cf20df3bddc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"L", 
         StyleBox[GridBox[{
            {
             UnderscriptBox[
              UnderscriptBox["i", "_"], "_"]},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`L[
      PatternTest[
       Pattern[$CellContext`i, 
        Blank[]], TangentM3`pmQ]],
     Editable->False], "]"}], "\[RuleDelayed]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "a", ",", "b"}], "}"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]", 
             StyleBox[GridBox[{
                {"d", " ", " "},
                {" ", "a", "b"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilon\[Delta][$CellContext`d, -$CellContext`a, \
-$CellContext`b],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"P", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`P[$CellContext`b],
         Editable->False]}], ")"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Delta]", 
           StyleBox[GridBox[{
              {" ", "i"},
              {"d", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Delta][-$CellContext`d, $CellContext`i],
       Editable->False]}]}], "]"}]}], "}"}]], "Output",
 CellLabel->
  "Out[49]=",ExpressionUUID->"8c018deb-965a-463f-a0d5-547a80d7ea0e"]
}, Open  ]],

Cell["The leading (1.5PN) spin-orbit coupling Hamiltonian", \
"Text",ExpressionUUID->"4484b3d4-9a15-4205-ba49-6e04abec6900"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HSO", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", "G"}], 
        RowBox[{
         SuperscriptBox["c", "2"], 
         SuperscriptBox["R12", "3"]}]], 
       RowBox[{"Seff", "[", "i", "]"}], 
       RowBox[{"L", "[", 
        RowBox[{"-", "i"}], "]"}]}], "/.", "LtorcrosspRule"}], "//", 
     "ContractMetric"}], "//", "ToCanonical"}], "//", "Simplify"}]}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"abe25c86-7c9c-485a-b7d7-0c66d5e036c0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Epsilon]", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"a", "b", "d"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`epsilon\[Delta][-$CellContext`a, -$CellContext`b, \
-$CellContext`d],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"P", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`P[$CellContext`a],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {"b"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[$CellContext`b],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}]]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "1"], 
            StyleBox[GridBox[{
               {"d"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[1][$CellContext`d],
        Editable->False]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}]]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "2"], 
            StyleBox[GridBox[{
               {"d"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[2][$CellContext`d],
        Editable->False]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       RowBox[{
        StyleBox["(",
         FontColor->RGBColor[1, 0, 0]], 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[$CellContext`a],
          Editable->False]}], 
        StyleBox[")",
         FontColor->RGBColor[1, 0, 0]]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
      Editable->False], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellLabel->
  "Out[50]=",ExpressionUUID->"cb019e09-1cc4-4f2c-83f5-1c84eb4a8c87"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Five exactly conserved quantities in involution for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "N"], "+", 
    SubscriptBox["H", 
     RowBox[{"1", "PN"}]], "+", 
    SubscriptBox["H", "SO"]}], TraditionalForm]],ExpressionUUID->
  "15a40b40-60a9-40a7-a22b-0dd0131e5dbe"]
}], "Subsection",ExpressionUUID->"e1dac424-d635-4c4e-abec-e8c5f9383391"],

Cell[TextData[{
 "Show that the 5 quantities ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["H", "N"], "+", 
      SubscriptBox["H", 
       RowBox[{"1", "PN"}]], "+", 
      SubscriptBox["H", "SO"]}], ",", 
     SuperscriptBox["J", "2"], ",", 
     SubscriptBox["J", "z"], ",", 
     SuperscriptBox["L", "2"], ",", 
     RowBox[{
      SubscriptBox["S", "eff"], "\[CenterDot]", "L"}]}], "}"}], 
   TraditionalForm]],ExpressionUUID->"e749a52a-8947-4ce1-91b9-75753f69c995"],
 " are in involution with each other"
}], "Text",ExpressionUUID->"c4c5c668-9644-458d-8cf9-80cbba3f4c2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"L", "[", "i", "]"}], "+", 
   RowBox[{
    RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], "+", 
   RowBox[{
    RowBox[{"S", "[", "2", "]"}], "[", "i", "]"}]}]}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"216010ea-7991-470f-aa02-8cc667b1abab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CCs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Scalar", "[", 
      RowBox[{"HN", "+", "H1PN", "+", "HSO"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Scalar", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"J", "[", "i", "]"}], 
          RowBox[{"J", "[", 
           RowBox[{"-", "i"}], "]"}]}], "/.", "LtorcrosspRule"}], "//", 
        "ContractMetric"}], "]"}], "//", "ToCanonical"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "i", "]"}], "/.", "LtorcrosspRule"}], "//", 
      "ContractMetric"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Scalar", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"L", "[", "i", "]"}], 
          RowBox[{"L", "[", 
           RowBox[{"-", "i"}], "]"}]}], "/.", "LtorcrosspRule"}], "//", 
        "ContractMetric"}], "]"}], "//", "ToCanonical"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Scalar", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Seff", "[", "i", "]"}], 
          RowBox[{"L", "[", 
           RowBox[{"-", "i"}], "]"}]}], "/.", "LtorcrosspRule"}], "//", 
        "ContractMetric"}], "]"}], "//", "ToCanonical"}]}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"8f714162-d440-4b4f-bec8-2195b9980060"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PBPair", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PB", "[", 
      RowBox[{
       RowBox[{"CCs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"CCs", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "//", "NoScalar"}], "//", 
    "ContractMetric"}], "//", "ToCanonical"}]}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"0b718c1d-fbb9-480e-8876-0f05f756ae40"],

Cell["Get all the distinct pairs and take brackets.", \
"Text",ExpressionUUID->"79cd8603-1fd2-4b3f-8c62-7060e4ab52a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Subsets", "[", 
  RowBox[{
   RowBox[{"Range", "[", "5", "]"}], ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PBPair", "@@@", "%"}], "//", "Simplify"}]}], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"8d22b281-3b26-490a-a4e4-d72549aa3c05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"e97c717d-e642-4ab9-8351-2ba04f0fea21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellLabel->
  "Out[55]=",ExpressionUUID->"3bf49d29-a06e-483e-8549-583b0ebe3a75"]
}, Open  ]],

Cell[TextData[{
 "Notice that components ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["J", "i"], ",", " ", 
      SuperscriptBox["J", "j"]}], "}"}], "=", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "ijk"], 
     SuperscriptBox["J", "k"]}]}], TraditionalForm]],ExpressionUUID->
  "1f8a2e92-819f-4a16-9f78-6f0c3c86b148"],
 " are not in involution with each other; we can only pick one component \
(typically z)"
}], "Text",ExpressionUUID->"e4550749-f524-487b-a356-4988843dac09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{
      RowBox[{"CCs", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"ReplaceDummies", "@", 
       RowBox[{"ReplaceIndex", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"CCs", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
         RowBox[{"i", "\[Rule]", "k"}]}], "]"}]}]}], "]"}], "//", 
    "NoScalar"}], "//", "ContractMetric"}], "//", "ToCanonical"}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"9e7cf3f5-935f-481e-8580-d033cc87c05c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {"k"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[$CellContext`k],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"R", 
        StyleBox[GridBox[{
           {"i"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`R[$CellContext`i],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"P", 
        StyleBox[GridBox[{
           {"i"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`P[$CellContext`i],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"R", 
        StyleBox[GridBox[{
           {"k"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`R[$CellContext`k],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]", 
        StyleBox[GridBox[{
           {"i", "k", " "},
           {" ", " ", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilon\[Delta][$CellContext`i, $CellContext`k, \
-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["S", "1"], 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[1][$CellContext`a],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Epsilon]", 
        StyleBox[GridBox[{
           {"i", "k", " "},
           {" ", " ", "a"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`epsilon\[Delta][$CellContext`i, $CellContext`k, \
-$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["S", "2"], 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`S[2][$CellContext`a],
    Editable->False]}]}]], "Output",
 CellLabel->
  "Out[56]=",ExpressionUUID->"60b30c2e-0203-4d8b-bf15-a8ff15e3740e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Spin-spin interaction terms at 2PN", \
"Subsection",ExpressionUUID->"39978cee-b1b8-4a3d-b51e-cbdba0022c9f"],

Cell[TextData[{
 "All the spin-spin terms have a common structure, proportional to\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["G", 
     RowBox[{
      SuperscriptBox["c", "2"], 
      SuperscriptBox["r", "3"]}]], 
    SuperscriptBox[
     SubscriptBox["S", "A"], "i"], 
    SuperscriptBox[
     SubscriptBox["S", "B"], "j"], 
    SubscriptBox["n", 
     RowBox[{"\[LeftAngleBracket]", "i"}]], 
    SubscriptBox["n", 
     RowBox[{"j", "\[RightAngleBracket]"}]]}], TraditionalForm]],
  ExpressionUUID->"5ce2bbdd-7ee9-41c2-b3ee-ba22d002ae23"]
}], "Text",ExpressionUUID->"0db569a2-38a9-4af7-af52-e72d3783f29e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSSAB", "[", 
   RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["c", "2"]], 
     FractionBox["G", 
      SuperscriptBox["R12", "3"]], 
     RowBox[{
      RowBox[{"S", "[", "A", "]"}], "[", "i", "]"}], 
     RowBox[{
      RowBox[{"S", "[", "B", "]"}], "[", "j", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"R", "[", 
           RowBox[{"-", "i"}], "]"}], "R12"], ")"}], 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"R", "[", 
           RowBox[{"-", "j"}], "]"}], "R12"], ")"}]}], "-", 
       RowBox[{"delta", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}]}], "]"}]}], ")"}]}], "//", "ContractMetric"}], "//",
    "ReplaceDummies"}]}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"6b3b1397-e6a6-41fb-9454-2e5a6c7062d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HS1S2", "=", 
   RowBox[{"HSSAB", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HS1S1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"HSSAB", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     FractionBox["m2", "m1"]}], "/.", "m12To\[Nu]M"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HS2S2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"HSSAB", "[", 
      RowBox[{"2", ",", "2"}], "]"}], 
     FractionBox["m1", "m2"]}], "/.", "m12To\[Nu]M"}]}], ";"}]}], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"39e43500-9e27-4fee-b9f1-24fe2cfa43d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HSS", "=", 
   RowBox[{"HS1S1", "+", "HS1S2", "+", "HS2S2"}]}], ";"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"5a56e979-9582-4a49-8811-093190c0f9dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hupto2", "=", 
   RowBox[{
    RowBox[{"HN", "+", "H1PN", "+", "HSO", "+", "H2PN", "+", "HSS"}], "/.", 
    RowBox[{"\[Mu]", "\[Rule]", 
     RowBox[{"\[Nu]", " ", "M"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"1d719b93-2b65-4d46-b0cf-16d2975dae58"],

Cell[CellGroupData[{

Cell[BoxData["Hupto2"], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"abf5263b-49f8-4ede-adc7-f75fa7c1dad5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   InterpretationBox[
    StyleBox[
     RowBox[{
      StyleBox["(",
       FontColor->RGBColor[1, 0, 0]], 
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"P", 
            StyleBox[GridBox[{
               {" "},
               {"i"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`P[-$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"P", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`P[$CellContext`i],
        Editable->False]}], 
      StyleBox[")",
       FontColor->RGBColor[1, 0, 0]]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
    Editable->False], 
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox["M",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`M,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False]}]], "-", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["M",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`M,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False]}], 
   SqrtBox[
    InterpretationBox[
     StyleBox[
      RowBox[{
       StyleBox["(",
        FontColor->RGBColor[1, 0, 0]], 
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" "},
                {"a"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[-$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[$CellContext`a],
         Editable->False]}], 
       StyleBox[")",
        FontColor->RGBColor[1, 0, 0]]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
     Editable->False]]], "+", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox["M",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`M,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox["\[Nu]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Nu],
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{
            StyleBox["(",
             FontColor->RGBColor[1, 0, 0]], 
            RowBox[{
             InterpretationBox[
              StyleBox[GridBox[{
                 {"P", 
                  StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`P[-$CellContext`i],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"P", 
                  StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`P[$CellContext`i],
              Editable->False]}], 
            StyleBox[")",
             FontColor->RGBColor[1, 0, 0]]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          
          xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
          Editable->False], "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], "4"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Nu]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Nu],
          Editable->False], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], "2"]}], 
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           StyleBox["(",
            FontColor->RGBColor[1, 0, 0]], 
           RowBox[{
            InterpretationBox[
             StyleBox[GridBox[{
                {"R", 
                 StyleBox[GridBox[{
                    {" "},
                    {"a"}
                   },
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                  FontSize->Rational[39, 4]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Center}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R[-$CellContext`a],
             Editable->False], " ", 
            InterpretationBox[
             StyleBox[GridBox[{
                {"R", 
                 StyleBox[GridBox[{
                    {"a"},
                    {" "}
                   },
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                  FontSize->Rational[39, 4]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Center}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R[$CellContext`a],
             Editable->False]}], 
           StyleBox[")",
            FontColor->RGBColor[1, 0, 0]]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
         Editable->False]}]], "-", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            InterpretationBox[
             StyleBox["\[Nu]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Nu],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"P", 
                   StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`P[-$CellContext`i],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"P", 
                   StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`P[$CellContext`i],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
           Editable->False]}], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Nu]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Nu],
            Editable->False], "2"]}]], "+", 
        FractionBox[
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"P", 
                   StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`P[$CellContext`i],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[-$CellContext`i],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`P[$CellContext`i] \
$CellContext`R[-$CellContext`i]],
           Editable->False], "2"], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[-$CellContext`a],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[$CellContext`a],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
           Editable->False]}]]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox[
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[-$CellContext`a],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[$CellContext`a],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
           Editable->False], 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["G",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`G,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], "2"]}]]]}]]}], ")"}]}], 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["c",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`c,
     Editable->False], "2"]], "+", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox["M",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`M,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"5", " ", 
           InterpretationBox[
            StyleBox["\[Nu]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Nu],
            Editable->False]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Nu]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Nu],
             Editable->False], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{
            StyleBox["(",
             FontColor->RGBColor[1, 0, 0]], 
            RowBox[{
             InterpretationBox[
              StyleBox[GridBox[{
                 {"P", 
                  StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`P[-$CellContext`i],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"P", 
                  StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`P[$CellContext`i],
              Editable->False]}], 
            StyleBox[")",
             FontColor->RGBColor[1, 0, 0]]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          
          xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
          Editable->False], "3"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], "6"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Nu]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Nu],
          Editable->False], "6"]}]], "-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox["\[Nu]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Nu],
          Editable->False]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           InterpretationBox[
            StyleBox[
             RowBox[{
              StyleBox["(",
               FontColor->RGBColor[1, 0, 0]], 
              RowBox[{
               InterpretationBox[
                StyleBox[GridBox[{
                   {"R", 
                    StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R[-$CellContext`a],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox[GridBox[{
                   {"R", 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R[$CellContext`a],
                Editable->False]}], 
              StyleBox[")",
               FontColor->RGBColor[1, 0, 0]]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            
            xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
            Editable->False], 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["G",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`G,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], "2"]}]], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox["\[Nu]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Nu],
                Editable->False]}]}], ")"}], " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{
               StyleBox["(",
                FontColor->RGBColor[1, 0, 0]], 
               RowBox[{
                InterpretationBox[
                 StyleBox[GridBox[{
                    {"P", 
                    StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`P[-$CellContext`i],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox[GridBox[{
                    {"P", 
                    StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`P[$CellContext`i],
                 Editable->False]}], 
               StyleBox[")",
                FontColor->RGBColor[1, 0, 0]]}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             
             xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
             Editable->False]}], 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False], "2"]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{
                StyleBox["(",
                 FontColor->RGBColor[1, 0, 0]], 
                RowBox[{
                 InterpretationBox[
                  StyleBox[GridBox[{
                    {"P", 
                    StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`P[$CellContext`i],
                  Editable->False], " ", 
                 InterpretationBox[
                  StyleBox[GridBox[{
                    {"R", 
                    StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`R[-$CellContext`i],
                  Editable->False]}], 
                StyleBox[")",
                 FontColor->RGBColor[1, 0, 0]]}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              
              xAct`xTensor`Scalar[$CellContext`P[$CellContext`i] \
$CellContext`R[-$CellContext`i]],
              Editable->False], "2"]}], 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["\[Nu]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Nu],
             Editable->False], " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{
               StyleBox["(",
                FontColor->RGBColor[1, 0, 0]], 
               RowBox[{
                InterpretationBox[
                 StyleBox[GridBox[{
                    {"R", 
                    StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`R[-$CellContext`a],
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox[GridBox[{
                    {"R", 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`R[$CellContext`a],
                 Editable->False]}], 
               StyleBox[")",
                FontColor->RGBColor[1, 0, 0]]}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             
             xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
             Editable->False]}]]}], ")"}]}], 
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           StyleBox["(",
            FontColor->RGBColor[1, 0, 0]], 
           RowBox[{
            InterpretationBox[
             StyleBox[GridBox[{
                {"R", 
                 StyleBox[GridBox[{
                    {" "},
                    {"a"}
                   },
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                  FontSize->Rational[39, 4]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Center}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R[-$CellContext`a],
             Editable->False], " ", 
            InterpretationBox[
             StyleBox[GridBox[{
                {"R", 
                 StyleBox[GridBox[{
                    {"a"},
                    {" "}
                   },
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                  FontSize->Rational[39, 4]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Center}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`R[$CellContext`a],
             Editable->False]}], 
           StyleBox[")",
            FontColor->RGBColor[1, 0, 0]]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
         Editable->False]}]], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"20", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Nu]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Nu],
               Editable->False], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{
              StyleBox["(",
               FontColor->RGBColor[1, 0, 0]], 
              RowBox[{
               InterpretationBox[
                StyleBox[GridBox[{
                   {"P", 
                    StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`P[-$CellContext`i],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox[GridBox[{
                   {"P", 
                    StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`P[$CellContext`i],
                Editable->False]}], 
              StyleBox[")",
               FontColor->RGBColor[1, 0, 0]]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            
            xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
            Editable->False], "2"]}], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], "4"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Nu]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Nu],
            Editable->False], "4"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"P", 
                   StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`P[-$CellContext`i],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"P", 
                   StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`P[$CellContext`i],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`P[-$CellContext`i] \
$CellContext`P[$CellContext`i]],
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{
              StyleBox["(",
               FontColor->RGBColor[1, 0, 0]], 
              RowBox[{
               InterpretationBox[
                StyleBox[GridBox[{
                   {"P", 
                    StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`P[$CellContext`i],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox[GridBox[{
                   {"R", 
                    StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R[-$CellContext`i],
                Editable->False]}], 
              StyleBox[")",
               FontColor->RGBColor[1, 0, 0]]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            
            xAct`xTensor`Scalar[$CellContext`P[$CellContext`i] \
$CellContext`R[-$CellContext`i]],
            Editable->False], "2"]}], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], "4"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Nu]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Nu],
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[-$CellContext`a],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[$CellContext`a],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{
              StyleBox["(",
               FontColor->RGBColor[1, 0, 0]], 
              RowBox[{
               InterpretationBox[
                StyleBox[GridBox[{
                   {"P", 
                    StyleBox[GridBox[{
                    {"i"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`P[$CellContext`i],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox[GridBox[{
                   {"R", 
                    StyleBox[GridBox[{
                    {" "},
                    {"i"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R[-$CellContext`i],
                Editable->False]}], 
              StyleBox[")",
               FontColor->RGBColor[1, 0, 0]]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            
            xAct`xTensor`Scalar[$CellContext`P[$CellContext`i] \
$CellContext`R[-$CellContext`i]],
            Editable->False], "4"]}], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], "4"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Nu]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Nu],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{
              StyleBox["(",
               FontColor->RGBColor[1, 0, 0]], 
              RowBox[{
               InterpretationBox[
                StyleBox[GridBox[{
                   {"R", 
                    StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R[-$CellContext`a],
                Editable->False], " ", 
               InterpretationBox[
                StyleBox[GridBox[{
                   {"R", 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`R[$CellContext`a],
                Editable->False]}], 
              StyleBox[")",
               FontColor->RGBColor[1, 0, 0]]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            
            xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
            Editable->False], "2"]}]]}], 
       RowBox[{"8", " ", 
        SqrtBox[
         FractionBox[
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[-$CellContext`a],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[$CellContext`a],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
           Editable->False], 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["G",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`G,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], "2"]}]]]}]]}], ")"}]}], 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["c",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`c,
     Editable->False], "4"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Nu]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Nu],
          Editable->False]}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {
              SubscriptBox["S", "1"], 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`S[1][-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {
              SubscriptBox["S", "1"], 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`S[1][$CellContext`a],
          Editable->False]}], 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["c",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[-$CellContext`a],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[$CellContext`a],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
           Editable->False], 
          RowBox[{"3", "/", "2"}]]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" "},
                {"a"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[-$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" "},
                {"b"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[-$CellContext`b],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             SubscriptBox["S", "1"], 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[1][$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             SubscriptBox["S", "1"], 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[1][$CellContext`b],
         Editable->False]}], 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["c",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{
            StyleBox["(",
             FontColor->RGBColor[1, 0, 0]], 
            RowBox[{
             InterpretationBox[
              StyleBox[GridBox[{
                 {"R", 
                  StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R[-$CellContext`a],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"R", 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R[$CellContext`a],
              Editable->False]}], 
            StyleBox[")",
             FontColor->RGBColor[1, 0, 0]]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          
          xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
          Editable->False], 
         RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Nu]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Nu],
          Editable->False]}]}]]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["S", "1"], 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`S[1][$CellContext`a],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["S", "2"], 
         StyleBox[GridBox[{
            {" "},
            {"a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`S[2][-$CellContext`a],
     Editable->False]}], 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False], "2"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       RowBox[{
        StyleBox["(",
         FontColor->RGBColor[1, 0, 0]], 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[$CellContext`a],
          Editable->False]}], 
        StyleBox[")",
         FontColor->RGBColor[1, 0, 0]]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
      Editable->False], 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {" "},
            {"a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[-$CellContext`a],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {" "},
            {"b"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[-$CellContext`b],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["S", "1"], 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`S[1][$CellContext`a],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["S", "2"], 
         StyleBox[GridBox[{
            {"b"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`S[2][$CellContext`b],
     Editable->False]}], 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False], "2"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       RowBox[{
        StyleBox["(",
         FontColor->RGBColor[1, 0, 0]], 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[$CellContext`a],
          Editable->False]}], 
        StyleBox[")",
         FontColor->RGBColor[1, 0, 0]]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
      Editable->False], 
     RowBox[{"5", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Nu]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Nu],
          Editable->False]}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["G",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`G,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {
              SubscriptBox["S", "2"], 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`S[2][-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {
              SubscriptBox["S", "2"], 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`S[2][$CellContext`a],
          Editable->False]}], 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["c",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{
             StyleBox["(",
              FontColor->RGBColor[1, 0, 0]], 
             RowBox[{
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[-$CellContext`a],
               Editable->False], " ", 
              InterpretationBox[
               StyleBox[GridBox[{
                  {"R", 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`R[$CellContext`a],
               Editable->False]}], 
             StyleBox[")",
              FontColor->RGBColor[1, 0, 0]]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           
           xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
           Editable->False], 
          RowBox[{"3", "/", "2"}]]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["G",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`G,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" "},
                {"a"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[-$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"R", 
             StyleBox[GridBox[{
                {" "},
                {"b"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`R[-$CellContext`b],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             SubscriptBox["S", "2"], 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[2][$CellContext`a],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {
             SubscriptBox["S", "2"], 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[2][$CellContext`b],
         Editable->False]}], 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["c",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{
            StyleBox["(",
             FontColor->RGBColor[1, 0, 0]], 
            RowBox[{
             InterpretationBox[
              StyleBox[GridBox[{
                 {"R", 
                  StyleBox[GridBox[{
                    {" "},
                    {"a"}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R[-$CellContext`a],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[GridBox[{
                 {"R", 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "Rows" -> {{Center}}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`R[$CellContext`a],
              Editable->False]}], 
            StyleBox[")",
             FontColor->RGBColor[1, 0, 0]]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          
          xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
          Editable->False], 
         RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Nu]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Nu],
          Editable->False]}]}]]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Epsilon]", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"a", "b", "d"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`epsilon\[Delta][-$CellContext`a, -$CellContext`b, \
-$CellContext`d],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"P", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`P[$CellContext`a],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {"b"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[$CellContext`b],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}]]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "1"], 
            StyleBox[GridBox[{
               {"d"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[1][$CellContext`d],
        Editable->False]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}]]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "2"], 
            StyleBox[GridBox[{
               {"d"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[2][$CellContext`d],
        Editable->False]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       RowBox[{
        StyleBox["(",
         FontColor->RGBColor[1, 0, 0]], 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[$CellContext`a],
          Editable->False]}], 
        StyleBox[")",
         FontColor->RGBColor[1, 0, 0]]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
      Editable->False], 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellLabel->
  "Out[63]=",ExpressionUUID->"8ce9a68e-c884-48a6-8688-deea3fbc8bfa"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Poisson bracket tests including spin-spin terms", \
"Subsection",ExpressionUUID->"c6a6ed6a-c857-4b5a-b39a-b01d3be1b42c"],

Cell[TextData[{
 "J is still conserved, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J", ",", 
      RowBox[{
       SubscriptBox["H", "N"], "+", 
       SubscriptBox["H", 
        RowBox[{"1", "PN"}]], "+", 
       SubscriptBox["H", "SO"], "+", 
       SubscriptBox["H", 
        RowBox[{"2", "PN"}]], "+", 
       SubscriptBox["H", "SS"]}]}], "}"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"f769462d-c88a-437d-a6e6-33db85389c90"],
 ", because SO(3) is still a symmetry"
}], "Text",ExpressionUUID->"2fd45187-0cdf-4b75-bc3d-73056ec5bbf5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"J", "[", "i", "]"}], "/.", "LtorcrosspRule"}], ",", 
      RowBox[{"ReplaceDummies", "[", "Hupto2", "]"}]}], "]"}], "//", 
    "ContractMetric"}], "//", "ToCanonical"}], "//", "Simplify"}]], "Input",
 CellLabel->"In[64]:=",ExpressionUUID->"1b613a2c-9943-4e60-a8f2-bbd5ada96e40"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[64]=",ExpressionUUID->"9b91ed17-4cb3-4c24-a050-d9233819f64c"]
}, Open  ]],

Cell[TextData[{
 "When ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "1"], "=", 
    SubscriptBox["m", "2"]}], TraditionalForm]],ExpressionUUID->
  "45b5ef32-bd60-4a2c-84ba-27fc324b216d"],
 ", we get a conserved quantity: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["S", "1"], "\[CenterDot]", 
       SubscriptBox["S", "2"]}], ",", 
      RowBox[{
       SubscriptBox["H", "N"], "+", 
       SubscriptBox["H", 
        RowBox[{"1", "PN"}]], "+", 
       SubscriptBox["H", "SO"], "+", 
       SubscriptBox["H", 
        RowBox[{"2", "PN"}]], "+", 
       SubscriptBox["H", "SS"]}]}], "}"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"d9929d20-e030-42f3-afb4-299a501355eb"],
 " (or equivalently, ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "2"], TraditionalForm]],ExpressionUUID->
  "4aba8d42-8374-4954-8035-bd1660354fad"],
 " is conserved)"
}], "Text",ExpressionUUID->"fa07db99-a840-45b0-924b-74391be691c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], "[", 
        RowBox[{"-", "i"}], "]"}]}], ",", 
      RowBox[{"ReplaceDummies", "[", "Hupto2", "]"}]}], "]"}], "//", 
    "ContractMetric"}], "//", "ToCanonical"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"\[Nu]", "\[Rule]", 
   FractionBox["1", "4"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PB", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], "+", 
         RowBox[{
          RowBox[{"S", "[", "2", "]"}], "[", "i", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], "[", 
          RowBox[{"-", "i"}], "]"}], "+", 
         RowBox[{
          RowBox[{"S", "[", "2", "]"}], "[", 
          RowBox[{"-", "i"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"ReplaceDummies", "[", "Hupto2", "]"}]}], "]"}], "//", 
    "ContractMetric"}], "//", "ToCanonical"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"\[Nu]", "\[Rule]", 
   FractionBox["1", "4"]}]}]}], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"882e82bf-e383-4d38-a775-91359b5eb522"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[$CellContext`a],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Epsilon]", 
            StyleBox[GridBox[{
               {" ", " ", " "},
               {"a", "b", "d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`epsilon\[Delta][-$CellContext`a, -$CellContext`b, \
-$CellContext`d],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "1"], 
            StyleBox[GridBox[{
               {"b"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[1][$CellContext`b],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "2"], 
            StyleBox[GridBox[{
               {"d"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[2][$CellContext`d],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Nu]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Nu],
                Editable->False]}]}]], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "1"], 
               StyleBox[GridBox[{
                  {" "},
                  {"i"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[1][-$CellContext`i],
           Editable->False]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Nu]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Nu],
                Editable->False]}]}]], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "2"], 
               StyleBox[GridBox[{
                  {" "},
                  {"i"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[2][-$CellContext`i],
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}]], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"P", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`P[$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          StyleBox["(",
           FontColor->RGBColor[1, 0, 0]], 
          RowBox[{
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {" "},
                   {"a"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[-$CellContext`a],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"a"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`a],
            Editable->False]}], 
          StyleBox[")",
           FontColor->RGBColor[1, 0, 0]]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[GridBox[{
               {
                SubscriptBox["S", "1"], 
                StyleBox[GridBox[{
                   {" "},
                   {"i"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[1][-$CellContext`i],
            Editable->False]}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "2"], 
               StyleBox[GridBox[{
                  {" "},
                  {"a"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[2][-$CellContext`a],
           Editable->False]}], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "1"], 
               StyleBox[GridBox[{
                  {" "},
                  {"a"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[1][-$CellContext`a],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "2"], 
               StyleBox[GridBox[{
                  {" "},
                  {"i"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[2][-$CellContext`i],
           Editable->False]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       RowBox[{
        StyleBox["(",
         FontColor->RGBColor[1, 0, 0]], 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[$CellContext`a],
          Editable->False]}], 
        StyleBox[")",
         FontColor->RGBColor[1, 0, 0]]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
      Editable->False], 
     RowBox[{"5", "/", "2"}]]}]]}]], "Output",
 CellLabel->"Out[65]=",ExpressionUUID->"6f874de2-8f0a-420f-b73f-65e955fb3ea5"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[66]=",ExpressionUUID->"e4321af8-48a1-478b-81dd-ace774431976"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    InterpretationBox[
     StyleBox["G",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`G,
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"R", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`R[$CellContext`a],
     Editable->False], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Epsilon]", 
            StyleBox[GridBox[{
               {" ", " ", " "},
               {"a", "b", "d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`epsilon\[Delta][-$CellContext`a, -$CellContext`b, \
-$CellContext`d],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"R", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`R[$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "1"], 
            StyleBox[GridBox[{
               {"b"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[1][$CellContext`b],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            SubscriptBox["S", "2"], 
            StyleBox[GridBox[{
               {"d"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`S[2][$CellContext`d],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Nu]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Nu],
                Editable->False]}]}]], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "1"], 
               StyleBox[GridBox[{
                  {" "},
                  {"i"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[1][-$CellContext`i],
           Editable->False]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["\[Nu]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Nu],
                Editable->False]}]}]], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Nu]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Nu],
              Editable->False]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "2"], 
               StyleBox[GridBox[{
                  {" "},
                  {"i"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[2][-$CellContext`i],
           Editable->False]}]}], ")"}]}], "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Nu]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Nu],
           Editable->False]}]}]], " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"P", 
            StyleBox[GridBox[{
               {"i"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`P[$CellContext`i],
        Editable->False], " ", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          StyleBox["(",
           FontColor->RGBColor[1, 0, 0]], 
          RowBox[{
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {" "},
                   {"a"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[-$CellContext`a],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[GridBox[{
               {"R", 
                StyleBox[GridBox[{
                   {"a"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`R[$CellContext`a],
            Editable->False]}], 
          StyleBox[")",
           FontColor->RGBColor[1, 0, 0]]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[GridBox[{
               {
                SubscriptBox["S", "1"], 
                StyleBox[GridBox[{
                   {" "},
                   {"i"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`S[1][-$CellContext`i],
            Editable->False]}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "2"], 
               StyleBox[GridBox[{
                  {" "},
                  {"a"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[2][-$CellContext`a],
           Editable->False]}], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "1"], 
               StyleBox[GridBox[{
                  {" "},
                  {"a"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[1][-$CellContext`a],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["S", "2"], 
               StyleBox[GridBox[{
                  {" "},
                  {"i"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`S[2][-$CellContext`i],
           Editable->False]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False], "2"], " ", 
    InterpretationBox[
     StyleBox["\[Nu]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Nu],
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       RowBox[{
        StyleBox["(",
         FontColor->RGBColor[1, 0, 0]], 
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {" "},
                 {"a"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[-$CellContext`a],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"R", 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`R[$CellContext`a],
          Editable->False]}], 
        StyleBox[")",
         FontColor->RGBColor[1, 0, 0]]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Scalar[$CellContext`R[-$CellContext`a] \
$CellContext`R[$CellContext`a]],
      Editable->False], 
     RowBox[{"5", "/", "2"}]]}]]}]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"e6ac5dcf-341d-4690-a792-1ff2c12df336"],

Cell[BoxData["0"], "Output",
 CellLabel->
  "Out[68]=",ExpressionUUID->"881fb56f-53db-4c2c-868a-3cafc5c87611"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Deformation to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", "2"], TraditionalForm]],ExpressionUUID->
  "04f0ebd8-623f-4dcb-b315-17a56af638b8"]
}], "Subsection",ExpressionUUID->"67f571ab-58f9-4d8c-ba51-9a7bfcefa87f"],

Cell["\<\
The deformation we found using a sufficiently general ansatz:\
\>", "Text",ExpressionUUID->"1ee93b3b-56a4-4b18-ab19-c33dca38ed6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "/@", 
   RowBox[{"{", 
    RowBox[{"C1", ",", "C2", ",", "C3"}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"f884f31b-39c8-41b3-8f1b-aa888e1e7961"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "C1",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`C1, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"5caadc6b-d76e-436a-89be-7aaf4c5ec392"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "C2",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`C2, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"df8a1069-695d-4281-88f0-5ec772ef245b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "C3",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`C3, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"7336f1fc-a4a2-418f-8971-775e6344fd84"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"phat", ",", "rhat", ",", "r12hat", ",", "h"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phat", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"P", "[", "i", "]"}], "/", "\[Mu]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rhat", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "[", "i", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"G", " ", "M"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"r12hat", "=", 
     RowBox[{"Sqrt", "@", 
      RowBox[{"Scalar", "[", 
       RowBox[{
        RowBox[{"rhat", "[", "a", "]"}], 
        RowBox[{"rhat", "[", 
         RowBox[{"-", "a"}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"phat", "[", "i", "]"}], 
        RowBox[{"phat", "[", "j", "]"}]}], "2"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"rhat", "[", "i", "]"}], 
        RowBox[{"rhat", "[", "j", "]"}]}], 
       SuperscriptBox["r12hat", "3"]]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"C3", "\[Equal]", 
      RowBox[{
       RowBox[{"-", "2"}], "\[Nu]", " ", "is", " ", "determined", " ", "by", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          RowBox[{"\[Delta]", 
           RowBox[{"(", 
            SuperscriptBox["L", "2"], ")"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"L", "\[CenterDot]", 
           SubscriptBox["S", "eff"]}], "+", 
          RowBox[{"\[Delta]", 
           RowBox[{"(", 
            RowBox[{"L", "\[CenterDot]", 
             SubscriptBox["S", "eff"]}], ")"}]}]}]}], "}"}]}], "\[Equal]", 
      RowBox[{"O", 
       RowBox[{"(", 
        FractionBox["1", 
         SuperscriptBox["c", "6"]], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"actually", " ", 
         SuperscriptBox["c", 
          RowBox[{"-", "7"}]]}], ")"}]}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"\[Delta]L2half", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
        RowBox[{
         RowBox[{"S", "[", "1", "]"}], "[", "j", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Nu]"}], ")"}], 
        FractionBox["m2", "m1"], 
        FractionBox[
         RowBox[{"h", "[", 
          RowBox[{
           RowBox[{"-", "i"}], ",", 
           RowBox[{"-", "j"}]}], "]"}], 
         SuperscriptBox["c", "2"]]}], "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
        RowBox[{
         RowBox[{"S", "[", "2", "]"}], "[", "j", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Nu]"}], ")"}], 
        FractionBox[
         RowBox[{"h", "[", 
          RowBox[{
           RowBox[{"-", "i"}], ",", 
           RowBox[{"-", "j"}]}], "]"}], 
         SuperscriptBox["c", "2"]]}], "\[IndentingNewLine]", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"-", 
          RowBox[{"h", "[", 
           RowBox[{"j", ",", 
            RowBox[{"-", "j"}]}], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["c", "2"]}]], "C3", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
          RowBox[{
           RowBox[{"S", "[", "2", "]"}], "[", 
           RowBox[{"-", "i"}], "]"}]}], ")"}]}]}], "/.", 
      RowBox[{"C3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Nu]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Delta]L2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]L2half", "\[IndentingNewLine]", "+", 
            RowBox[{"(", 
             RowBox[{"\[Delta]L2half", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"S", "[", "1", "]"}], "\[Rule]", 
                 RowBox[{"S", "[", "2", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"S", "[", "2", "]"}], "\[Rule]", 
                 RowBox[{"S", "[", "1", "]"}]}], ",", 
                RowBox[{"m1", "\[Rule]", "m2"}], ",", 
                RowBox[{"m2", "\[Rule]", "m1"}]}], "}"}]}], ")"}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"h", "[", 
               RowBox[{"j", ",", 
                RowBox[{"-", "j"}]}], "]"}], 
              SuperscriptBox["c", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"C1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
                  RowBox[{
                   RowBox[{"S", "[", "1", "]"}], "[", 
                   RowBox[{"-", "i"}], "]"}]}], ")"}]}], "+", 
               RowBox[{"C2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"S", "[", "2", "]"}], "[", "i", "]"}], 
                  RowBox[{
                   RowBox[{"S", "[", "2", "]"}], "[", 
                   RowBox[{"-", "i"}], "]"}]}], ")"}]}]}], ")"}]}]}], "/.", 
           "m12To\[Nu]M"}], "/.", 
          RowBox[{"\[Mu]", "\[Rule]", 
           RowBox[{"M", " ", "\[Nu]"}]}]}], "//", "PutScalar"}], "//", 
        "PowerExpand"}], "//", "Simplify"}], "//", "ToCanonical"}]}], ";"}]}],
   "\[IndentingNewLine]", "]"}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"768b2700-3d7a-4183-b72c-6b1083134de6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L2deformed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"L", "[", "i", "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"-", "i"}], "]"}]}], "+", "\[Delta]L2"}]}], ";"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"3f567980-1b2f-4f88-a26a-27df824bfc93"],

Cell[TextData[{
 "Compute the bracket ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["L", "2"], "+", 
      RowBox[{"\[Delta]", "(", 
       SuperscriptBox["L", "2"], ")"}]}], ",", "H"}], "}"}], 
   TraditionalForm]],ExpressionUUID->"a472e547-1779-4261-b9b4-6872af601bb6"],
 ", and convert to \[Chi] to make dependence on c explicit. Takes about 2.5 \
minutes on a modern computer."
}], "Text",ExpressionUUID->"c493ee33-45ae-4ffb-91e3-07134097ad80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"L2Noncons", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PB", "[", 
          RowBox[{
           RowBox[{"L2deformed", "/.", "LtorcrosspRule"}], ",", 
           RowBox[{"ReplaceDummies", "[", "Hupto2", "]"}]}], "]"}], "/.", 
         "Sto\[Chi]"}], "/.", "m12To\[Nu]M"}], "//", "ContractMetric"}], "//",
       "ToCanonical"}], "//", "PutScalar"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"5542a1d5-7022-4e4e-aba8-896d7ec6eada"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"138.43384`", ",", "Null"}], "}"}]], "Output",
 CellLabel->
  "Out[72]=",ExpressionUUID->"9678e177-7095-482c-8638-2ea934015bbc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"L2Noncons", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"L2Noncons", ",", 
     RowBox[{"{", "c", "}"}], ",", 
     RowBox[{"Simplification", "@*", "PowerExpand"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"abeed0c0-902b-4f79-ad8f-1bf2e9f6afbb"],

Cell[TextData[{
 "Since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["L", "2"], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", "0"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "f9707816-0c4d-45cd-bb89-1fd72040d19d"],
 ", if we\[CloseCurlyQuote]re keeping 2PN terms, we need ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"\[Delta]", "(", 
        SuperscriptBox["L", "2"], ")"}]}], ",", "H"}], "}"}], " ", "=", " ", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "5"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "99afcdbe-4815-45bc-85b6-2187e4da3d65"],
 " or higher:"
}], "Text",ExpressionUUID->"d018bdf7-541a-417f-ba69-560cd7a6dfe6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"L2Noncons", ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"148c7fcb-3494-4918-bd54-a459dcd9b419"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", 
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False]], "]"}], "6"],
  SeriesData[$CellContext`c, 
   DirectedInfinity[1], {}, 6, 6, 1],
  Editable->False]], "Output",
 CellLabel->
  "Out[74]=",ExpressionUUID->"d431c174-b4af-482d-a386-1d1a06c69b9a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Deformation to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "eff"], "\[CenterDot]", "L"}], TraditionalForm]],
  ExpressionUUID->"828e5d59-a346-45be-8d0c-18fd43e26c66"]
}], "Subsection",ExpressionUUID->"161e4558-dde0-4a25-9c17-41e2353bf943"],

Cell["\<\
The deformation we found using a sufficiently general ansatz:\
\>", "Text",ExpressionUUID->"f7e9ad1d-d14d-4413-b507-29fcfd40c906"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "/@", 
   RowBox[{"{", 
    RowBox[{"C4", ",", "C5", ",", "C6"}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"4b3ec3da-7110-40fc-9674-88f294652750"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "C4",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`C4, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"2505029c-d7ee-46f0-a77d-56eadf33ca86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "C5",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`C5, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ae15060c-b728-4bf3-bfc6-06255dc8f130"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "C6",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`C6, ". ", ""],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b306ee70-92c3-4af2-ba16-1437bc12bda3"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"phat", ",", "rhat", ",", "r12hat", ",", "h"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phat", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"P", "[", "i", "]"}], "/", "\[Mu]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rhat", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "[", "i", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"G", " ", "M"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"r12hat", "=", 
     RowBox[{"Sqrt", "@", 
      RowBox[{"Scalar", "[", 
       RowBox[{
        RowBox[{"rhat", "[", "a", "]"}], 
        RowBox[{"rhat", "[", 
         RowBox[{"-", "a"}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"phat", "[", "i", "]"}], 
        RowBox[{"phat", "[", "j", "]"}]}], "2"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"rhat", "[", "i", "]"}], 
        RowBox[{"rhat", "[", "j", "]"}]}], 
       SuperscriptBox["r12hat", "3"]]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Delta]SLhalf", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], "[", 
        RowBox[{"-", "i"}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], "[", "j", "]"}], 
       FractionBox["1", "8"], 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Nu]"}]}], ")"}], 
       FractionBox["1", 
        SuperscriptBox["c", "2"]], 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}]}], "]"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], "[", "j", "]"}], 
       FractionBox[
        RowBox[{"\[Sigma]1", " ", 
         SuperscriptBox["m2", "2"]}], 
        SuperscriptBox["M", "2"]], 
       FractionBox["1", 
        SuperscriptBox["c", "2"]], 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}]}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Delta]SL", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Delta]SLhalf", "+", 
            RowBox[{"(", 
             RowBox[{"\[Delta]SLhalf", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"S", "[", "1", "]"}], "\[Rule]", 
                 RowBox[{"S", "[", "2", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"S", "[", "2", "]"}], "\[Rule]", 
                 RowBox[{"S", "[", "1", "]"}]}], ",", 
                RowBox[{"m1", "\[Rule]", "m2"}], ",", 
                RowBox[{"m2", "\[Rule]", "m1"}]}], "}"}]}], ")"}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"h", "[", 
               RowBox[{"j", ",", 
                RowBox[{"-", "j"}]}], "]"}], 
              SuperscriptBox["c", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"C4", " ", 
                RowBox[{
                 RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
                RowBox[{
                 RowBox[{"S", "[", "2", "]"}], "[", 
                 RowBox[{"-", "i"}], "]"}]}], "+", 
               RowBox[{"C5", " ", 
                RowBox[{
                 RowBox[{"S", "[", "1", "]"}], "[", "i", "]"}], 
                RowBox[{
                 RowBox[{"S", "[", "1", "]"}], "[", 
                 RowBox[{"-", "i"}], "]"}]}], "\[IndentingNewLine]", "+", 
               RowBox[{"C6", " ", 
                RowBox[{
                 RowBox[{"S", "[", "2", "]"}], "[", "i", "]"}], 
                RowBox[{
                 RowBox[{"S", "[", "2", "]"}], "[", 
                 RowBox[{"-", "i"}], "]"}]}]}], ")"}]}]}], "/.", 
           "m12To\[Nu]M"}], "/.", 
          RowBox[{"\[Mu]", "\[Rule]", 
           RowBox[{"M", " ", "\[Nu]"}]}]}], "//", "PutScalar"}], "//", 
        "PowerExpand"}], "//", "Simplify"}], "//", "ToCanonical"}]}], ";"}]}],
   "\[IndentingNewLine]", "]"}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"9948e6ca-a591-4c7f-9bad-5bb12d6e9120"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeffLdeformed", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Seff", "[", "i", "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"-", "i"}], "]"}]}], "+", "\[Delta]SL"}]}], ";"}]], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"37f2e64c-4a6f-46d0-b7a5-b3c9e2607740"],

Cell[TextData[{
 "Compute the bracket ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"L", "\[CenterDot]", 
       SubscriptBox["S", "eff"]}], "+", 
      RowBox[{"\[Delta]", "(", 
       RowBox[{"L", "\[CenterDot]", 
        SubscriptBox["S", "eff"]}], ")"}]}], ",", "H"}], "}"}], 
   TraditionalForm]],ExpressionUUID->"3284b382-e26f-4603-aac1-4311cbf17bbf"],
 ", and convert to \[Chi] to make dependence on c explicit. Takes about 7 \
minutes on a modern computer."
}], "Text",ExpressionUUID->"1be65d00-56e4-4eb6-a0ec-96bb65f08d0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"SeffLNoncons", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PB", "[", 
          RowBox[{
           RowBox[{"SeffLdeformed", "/.", "LtorcrosspRule"}], ",", 
           RowBox[{"ReplaceDummies", "[", "Hupto2", "]"}]}], "]"}], "/.", 
         "Sto\[Chi]"}], "/.", "m12To\[Nu]M"}], "//", "ContractMetric"}], "//",
       "ToCanonical"}], "//", "PutScalar"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"ca136156-8e9a-4523-9ce2-101b89b61d11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"403.876447`", ",", "Null"}], "}"}]], "Output",
 CellLabel->
  "Out[79]=",ExpressionUUID->"d962d6cc-08d8-4d8f-8498-914cdb7ac20f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeffLNoncons", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{"SeffLNoncons", ",", 
     RowBox[{"{", "c", "}"}], ",", 
     RowBox[{"Simplification", "@*", "PowerExpand"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"ba521ca7-4ed7-4bd0-90f0-6816b00fac93"],

Cell[TextData[{
 "Since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"L", "\[CenterDot]", 
      RowBox[{
       SubscriptBox["S", "eff"], "~", "L"}]}], " ", "S"}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "1"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "ba864d6e-501b-49c2-958f-db6ce87608f4"],
 ", if we\[CloseCurlyQuote]re keeping 2PN terms, we need ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "\[CenterDot]", 
        SubscriptBox["S", "eff"]}], "+", 
       RowBox[{"\[Delta]", "(", 
        RowBox[{"L", "\[CenterDot]", 
         SubscriptBox["S", "eff"]}], ")"}]}], ",", "H"}], "}"}], " ", "=", 
    " ", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "6"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "1c81b039-50da-4c35-a02a-9541554314b2"],
 " or higher:"
}], "Text",ExpressionUUID->"3c2cf54d-28e2-43d2-baea-5f8803225e09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"SeffLNoncons", ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"2c1281f7-fe2d-46dd-bd47-e0329c28152f"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", 
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False]], "]"}], "6"],
  SeriesData[$CellContext`c, 
   DirectedInfinity[1], {}, 6, 6, 1],
  Editable->False]], "Output",
 CellLabel->
  "Out[81]=",ExpressionUUID->"a017f02b-10d2-40bf-8de9-a2c59d6fde99"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking involution between deformations to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", "2"], TraditionalForm]],ExpressionUUID->
  "b41c7058-df98-4a1f-8028-45328b2c7afb"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", "\[CenterDot]", 
    SubscriptBox["S", "eff"]}], TraditionalForm]],ExpressionUUID->
  "58b5c1dd-eae3-463e-906b-6a3ef58f15bb"]
}], "Subsection",ExpressionUUID->"688e0acc-9275-415e-8b13-93c61ed31c08"],

Cell["\<\
Compute the PB between the two deformations, and see what is the failure to \
Poisson-commute. Takes about 14 minutes on a modern computer.\
\>", "Text",ExpressionUUID->"a3e049b9-77fb-4408-a861-136d78002474"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"nonInvol", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeffLdeformed", "/.", "LtorcrosspRule"}], "//", 
           "ReplaceDummies"}], ",", 
          RowBox[{
           RowBox[{"L2deformed", "/.", "LtorcrosspRule"}], "//", 
           "ReplaceDummies"}]}], "]"}], "//", "ContractMetric"}], "//", 
       "ToCanonical"}], "//", "PutScalar"}], "//", "ToCanonical"}]}], ";"}], 
  "]"}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"a68fbfb3-bc8b-4c2c-a927-8cd953a25c03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"797.545117`", ",", "Null"}], "}"}]], "Output",
 CellLabel->
  "Out[82]=",ExpressionUUID->"ced8b19e-6770-4e95-a655-ea793d8d21f9"]
}, Open  ]],

Cell[TextData[{
 "Since ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["L", "2"], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", "0"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "7db55717-aa42-4aec-b52e-9abf9830c679"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"L", "\[CenterDot]", 
      RowBox[{
       SubscriptBox["S", "eff"], "~", "L"}]}], " ", "S"}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "1"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "b3955049-f569-446f-9d5e-838d9f70c5c7"],
 ", if we\[CloseCurlyQuote]re keeping 2PN terms, we need ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "\[CenterDot]", 
        SubscriptBox["S", "eff"]}], "+", 
       RowBox[{"\[Delta]", "(", 
        RowBox[{"L", "\[CenterDot]", 
         SubscriptBox["S", "eff"]}], ")"}]}], ",", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"\[Delta]", "(", 
        SuperscriptBox["L", "2"], ")"}]}]}], "}"}], " ", "=", " ", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "6"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "abbd25de-6690-471b-86cf-f82286dd04ca"],
 " or higher:"
}], "Text",ExpressionUUID->"76c663b4-f317-4c7c-a53b-7dcd568f22d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"nonInvol", "/.", "Sto\[Chi]"}], "/.", "m12To\[Nu]M"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"bd3ef2a7-8ab0-4077-8734-e3d92f8e10f8"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", 
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False]], "]"}], "7"],
  SeriesData[$CellContext`c, 
   DirectedInfinity[1], {}, 7, 7, 1],
  Editable->False]], "Output",
 CellLabel->
  "Out[83]=",ExpressionUUID->"d457f254-7628-4004-8454-9d294dfc74b2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking commutativity with the 2.5PN Hamiltonian", \
"Subsection",ExpressionUUID->"c61198e7-8666-48a9-a365-472cee445034"],

Cell[TextData[{
 "The only terms at 2.5PN are the next-to-leading order spin-orbit terms.\n\
See Eq. (7.76) of ",
 ButtonBox["Sch\[ADoubleDot]fer & Jaranowski, LRR 21, 7 (2018)",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://doi.org/10.1007/s41114-018-0016-5"], None},
  ButtonNote->"https://doi.org/10.1007/s41114-018-0016-5"],
 ", with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "1"], "=", 
    RowBox[{"P", "=", 
     RowBox[{"-", 
      SubscriptBox["p", "2"]}]}]}], TraditionalForm]],ExpressionUUID->
  "19cf6a16-09a3-415d-b2d3-085530f41b41"],
 "."
}], "Text",ExpressionUUID->"d9822c55-21d0-443f-bbce-e5ac8957eeef"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r12", ",", "n12", ",", "psq", ",", "ndotp", ",", "LdotS1"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psq", "=", 
     RowBox[{"Scalar", "[", 
      RowBox[{
       RowBox[{"P", "[", "i", "]"}], 
       RowBox[{"P", "[", 
        RowBox[{"-", "i"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"r12", "=", 
     RowBox[{"Sqrt", "@", 
      RowBox[{"Scalar", "[", 
       RowBox[{
        RowBox[{"R", "[", "i", "]"}], 
        RowBox[{"R", "[", 
         RowBox[{"-", "i"}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n12", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"R", "[", "i", "]"}], "/", "r12"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ndotp", "=", 
     RowBox[{"Scalar", "[", 
      RowBox[{
       RowBox[{"n12", "[", "i", "]"}], 
       RowBox[{"P", "[", 
        RowBox[{"-", "i"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"LdotS1", "=", 
     RowBox[{"Scalar", "[", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{"-", "j"}], "]"}], 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], "[", "j", "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"HNLOSOhalf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "G"}], 
       FractionBox["LdotS1", 
        RowBox[{
         SuperscriptBox["c", "4"], 
         SuperscriptBox["r12", "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"5", "m2"}], 
           RowBox[{"8", 
            SuperscriptBox["m1", "3"]}]], "psq"}], "-", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{"psq", "+", 
             SuperscriptBox["ndotp", "2"]}], ")"}]}], 
          RowBox[{"4", 
           SuperscriptBox["m1", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "psq"}], "-", 
           RowBox[{"3", 
            SuperscriptBox["ndotp", "2"]}]}], 
          RowBox[{"m1", " ", "m2"}]]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["G", "2"], 
       FractionBox["LdotS1", 
        RowBox[{
         SuperscriptBox["c", "4"], 
         SuperscriptBox["r12", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"11", "m2"}], "2"], "+", 
         FractionBox[
          RowBox[{"5", 
           SuperscriptBox["m2", "2"]}], "m1"], "+", 
         RowBox[{"6", "m1"}], "+", 
         FractionBox[
          RowBox[{"15", "m2"}], "2"]}], ")"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"HNLOSO", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"HNLOSOhalf", "+", 
             RowBox[{"(", 
              RowBox[{"HNLOSOhalf", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"S", "[", "1", "]"}], "\[Rule]", 
                  RowBox[{"S", "[", "2", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"S", "[", "2", "]"}], "\[Rule]", 
                  RowBox[{"S", "[", "1", "]"}]}], ",", 
                 RowBox[{"m1", "\[Rule]", "m2"}], ",", 
                 RowBox[{"m2", "\[Rule]", "m1"}]}], "}"}]}], ")"}]}], "/.", 
            "LtorcrosspRule"}], "/.", "m12To\[Nu]M"}], "/.", 
          RowBox[{"\[Mu]", "\[Rule]", 
           RowBox[{"M", " ", "\[Nu]"}]}]}], "//", "PutScalar"}], "//", 
        "PowerExpand"}], "//", "Simplify"}], "//", "ToCanonical"}]}], ";"}]}],
   "\[IndentingNewLine]", "]"}]], "Input",
 CellLabel->
  "In[195]:=",ExpressionUUID->"e27c5a55-da6c-4100-a3fb-fa5eaeadf247"],

Cell[TextData[{
 "As we\[CloseCurlyQuote]ve already checked the commutation with the 2PN \
Hamiltonian, it suffices to verify that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"\[Delta]", "(", 
        SuperscriptBox["L", "2"], ")"}]}], ",", 
      SubsuperscriptBox["H", "SO", "NLO"]}], "}"}], "=", 
    RowBox[{"\[ScriptCapitalO]", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "5"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "c3bfa396-e177-4ab9-af45-b946b63d8dea"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "\[CenterDot]", 
        SubscriptBox["S", "eff"]}], "+", 
       RowBox[{"\[Delta]", "(", 
        RowBox[{"L", "\[CenterDot]", 
         SubscriptBox["S", "eff"]}], ")"}]}], ",", 
      SubsuperscriptBox["H", "SO", "NLO"]}], "}"}], "=", 
    RowBox[{"\[ScriptCapitalO]", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "6"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "5884f373-15d9-44ad-be2a-3dbcda9d4e49"],
 " or higher. ToCanonical on the first bracket takes ~1hr, and takes ~3.5hr \
on the second. No attempt has been made to speed this up."
}], "Text",ExpressionUUID->"da02469d-497c-4860-b4ca-458759cbee36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"L2Noncons25", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"L2deformed", "/.", "LtorcrosspRule"}], "//", 
           "ReplaceDummies"}], ",", "HNLOSO"}], "]"}], "//", 
        "ContractMetric"}], "//", "ToCanonical"}], "//", "PutScalar"}], "//", 
     "ToCanonical"}]}], ";"}], "]"}]], "Input",
 CellLabel->
  "In[196]:=",ExpressionUUID->"7bdc0208-0499-4f3f-acb7-4bf27bd13b84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3372.878932`", ",", "Null"}], "}"}]], "Output",
 CellLabel->"Out[196]=",ExpressionUUID->"97dbc582-f9f7-4376-bb14-e94eab627ecb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"L2Noncons25", "/.", "Sto\[Chi]"}], "/.", "m12To\[Nu]M"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[201]:=",ExpressionUUID->"9f331e08-513e-4d3e-87de-fab94ed28fdb"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", 
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False]], "]"}], "8"],
  SeriesData[$CellContext`c, 
   DirectedInfinity[1], {}, 8, 8, 1],
  Editable->False]], "Output",
 CellLabel->"Out[201]=",ExpressionUUID->"9a014aa2-b50c-4d4d-b404-a93ce9d6cb2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"SeffLNoncons25", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeffLdeformed", "/.", "LtorcrosspRule"}], "//", 
           "ReplaceDummies"}], ",", "HNLOSO"}], "]"}], "//", 
        "ContractMetric"}], "//", "ToCanonical"}], "//", "PutScalar"}], "//", 
     "ToCanonical"}]}], ";"}], "]"}]], "Input",
 CellLabel->
  "In[198]:=",ExpressionUUID->"2483e9b0-bf9d-49a1-97b8-680f36f9554d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12878.355797`", ",", "Null"}], "}"}]], "Output",
 CellLabel->"Out[198]=",ExpressionUUID->"fe718459-4922-4266-9dd5-f3ceae06c03d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"SeffLNoncons25", "/.", "Sto\[Chi]"}], "/.", "m12To\[Nu]M"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[200]:=",ExpressionUUID->"8d2a9acb-d9de-4315-a70a-5c1e964c172c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", 
     InterpretationBox[
      StyleBox["c",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`c,
      Editable->False]], "]"}], "6"],
  SeriesData[$CellContext`c, 
   DirectedInfinity[1], {}, 6, 6, 1],
  Editable->False]], "Output",
 CellLabel->"Out[200]=",ExpressionUUID->"1d7df382-b5c6-46aa-b342-e7eaa43e50ae"]
}, Open  ]],

Cell[TextData[{
 "Combining these ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["H", "SO", "NLO"], TraditionalForm]],ExpressionUUID->
  "60cdb76e-d62c-41ec-a169-28fe665cd9c8"],
 " results with the brackets of the full 2PN Hamiltonian, we have that\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"\[Delta]", "(", 
        SuperscriptBox["L", "2"], ")"}]}], ",", "H"}], "}"}], "=", 
    RowBox[{"\[ScriptCapitalO]", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "6"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "3b296990-3448-4f56-8899-ef9408a66b2d"],
 ", \n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "\[CenterDot]", 
        SubscriptBox["S", "eff"]}], "+", 
       RowBox[{"\[Delta]", "(", 
        RowBox[{"L", "\[CenterDot]", 
         SubscriptBox["S", "eff"]}], ")"}]}], ",", "H"}], "}"}], "=", 
    RowBox[{"\[ScriptCapitalO]", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "6"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "f4a2e91d-16f5-4260-8422-2a05418425e3"],
 ", and\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "\[CenterDot]", 
        SubscriptBox["S", "eff"]}], "+", 
       RowBox[{"\[Delta]", "(", 
        RowBox[{"L", "\[CenterDot]", 
         SubscriptBox["S", "eff"]}], ")"}]}], ",", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       RowBox[{"\[Delta]", "(", 
        SuperscriptBox["L", "2"], ")"}]}]}], "}"}], " ", "=", " ", 
    RowBox[{"O", "(", 
     SuperscriptBox["c", 
      RowBox[{"-", "7"}]], ")"}]}], TraditionalForm]],ExpressionUUID->
  "e18ba8a9-bea1-4ee6-b6a3-afc74b0e7c00"],
 ",\nwhich is sufficient for perturbative integrability at the 2PN order."
}], "Text",ExpressionUUID->"0c5a967e-eec4-43b5-b0f2-f6f34753a911"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 878},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"FileOutlineCache"->False},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Subsection"], CellDingbat -> Cell[
      TextData[{
        CounterBox["Subsection"], "."}]]], 
   Cell[
    StyleData["Subsubsection"], CellDingbat -> Cell[
      TextData[{
        CounterBox["Subsection"], ".", 
        CounterBox["Subsubsection"], "."}]]]}, Visible -> False, 
  FrontEndVersion -> "12.1 for Mac OS X x86 (64-bit) (March 18, 2020)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"a1a343af-7295-434c-8f10-8321d0d0ac20"
]


